Bayesian inference for logistic models using Polya-Gamma latent variables

We propose a new data-augmentation strategy for fully Bayesian inference in models with binomial likelihoods. The approach appeals to a new class of Polya-Gamma distributions, which are constructed in detail. A variety of examples are presented to show the versatility of the method, including logistic regression, negative binomial regression, nonlinear mixed-effects models, and spatial models for count data. In each case, our data-augmentation strategy leads to simple, effective methods for posterior inference that: (1) circumvent the need for analytic approximations, numerical integration, or Metropolis-Hastings; and (2) outperform other known data-augmentation strategies, both in ease of use and in computational efficiency. All methods, including an efficient sampler for the Polya-Gamma distribution, are implemented in the R package BayesLogit. In the technical supplement appended to the end of the paper, we provide further details regarding the generation of Polya-Gamma random variables; the empirical benchmarks reported in the main manuscript; and the extension of the basic data-augmentation framework to contingency tables and multinomial outcomes.

==> graphs/probitVSpg.R <==
library(msm)
library(mvtnorm)

N = 500
P = 10
Beta = rnorm(P,0,1)
X = matrix(rnorm(N*P), nrow=N, ncol=P)
Z = X %*% Beta + rnorm(N)
Y = 0+(Z>0)


beta = rep(0,P)
L = rep(-Inf,N)
L[Y==1] = 0
U = rep(Inf,N)
U[Y==0] = 0
# Probit MCMC
XtX = t(X) %*% X
XtXi = solve(XtX)
PriorPrecision = diag(0.1, P)
PriorMean = rep(0,P)


BetaSave = matrix(0, nrow=1000, ncol=P)
for(t in 1:1000)
{
	# Update latents
	z = rtnorm(N, X %*% beta, lower=L, upper=U)
	
	# Update regression coefficients
	V = solve( XtX + PriorPrecision )
	m = V %*% (PriorPrecision %*% PriorMean + t(X) %*% z)
	beta = t(rmvnorm(1,m,V))
	BetaSave[t,] = beta
	
	# Update prior hyperparameters
	# (omitted)
}
hist(BetaSave[,3])


library(BayesLogit)
for(t in 1:1000)
{
	# Update latents
	om = rpg.devroye(N, rep(1,N), X %*% beta)
	
	# Update regression coefficients
	V = solve( t(X) %*% diag(om) %*% X + PriorPrecision )
	m = V %*% (PriorPrecision %*% PriorMean + t(X) %*% {Y-1/2})
	beta = t(rmvnorm(1,m,V))
	BetaSave[t,] = beta
	
	# Update prior hyperparameters
	# (omitted)
}

hist(rpg.devroye(50000,1,3.2), 50, xlab='', main="50,000 Draws from a PG(1,3.2)", las=1, ylab="")

system.time( rpg.devroye(50000,1,3.2) )
system.time( rgamma(50000,1,3.2) )
system.time( rbeta(50000,2,4.1) )
system.time( rtnorm(50000,0,1, lower=0, upper=Inf) )

par(mar=c(0,0,0,0))
X = rpg.devroye(50000,1,3.2)
plot(1:200, (1:200)/2, type='n', axes=FALSE)
k = 1
for(i in 1:200)
{
	for(j in 1:100)
	{
		points(i,j,pch=15,col='lightgrey', cex=0.5)
	}
}
ii = sample(1:200,15)
jj = sample(1:100,15)
points(ii,jj,pch=15,col='red', cex=0.5)


